BYO-Eval: Build Your Own Dataset for Fine-Grained Visual Assessment of Multimodal Language Models

Visual Language Models (VLMs) are now sufficiently advanced to support a broad range of applications, including answering complex visual questions, and are increasingly expected to interact with images in varied ways. To evaluate them, current benchmarks often focus on specific domains (e.g., reading charts), constructing datasets of annotated real images paired with pre-defined Multiple Choice Questions (MCQs) to report aggregate accuracy scores. However, such benchmarks entail high annotation costs, risk information leakage, and do not clarify whether failures stem from limitations in visual perception, reasoning, or general knowledge. We propose a new evaluation methodology, inspired by ophthalmologic diagnostics, leveraging procedural generation of synthetic images to obtain control over visual attributes and precisely reveal perception failures in VLMs. Specifically, we build collections of images with gradually more challenging variations in the content of interest (e.g., number of objects in a counting task) while holding other visual parameters constant. This diagnostic allows systematic stress testing and fine-grained failure analysis, shifting the focus from coarse benchmarking toward targeted and interpretable assessment of VLM capabilities. Our code is available at https://github.com/byoeval/BYO-EVAL.

==> cleanup_figures.py <==
#!/usr/bin/env python3
"""
Figure Cleanup Script for ArXiv Submission

This script analyzes LaTeX files to identify referenced figures and removes
unused figure files from the figures directory to reduce submission size.

Author: Assistant
"""

import os
import re
import sys
import argparse
from pathlib import Path
from typing import Set, List, Tuple
import logging


def setup_logging(verbose: bool = False) -> None:
    """Set up logging configuration."""
    level = logging.DEBUG if verbose else logging.INFO
    logging.basicConfig(
        level=level,
        format='%(levelname)s: %(message)s'
    )


def extract_figure_references(tex_file: Path) -> Set[str]:
    """
    Extract all figure file references from a LaTeX file.
    
    Args:
        tex_file: Path to the LaTeX file to analyze
        
    Returns:
        Set of referenced figure file paths
        
    Raises:
        FileNotFoundError: If the tex file doesn't exist
        IOError: If the file can't be read
    """
    if not tex_file.exists():
        raise FileNotFoundError(f"LaTeX file not found: {tex_file}")
    
    references = set()
    
    try:
        with open(tex_file, 'r', encoding='utf-8') as f:
            content = f.read()
    except IOError as e:
        raise IOError(f"Failed to read {tex_file}: {e}")
    
    # Pattern to match \includegraphics commands
    # Handles various formats: \includegraphics[options]{path} and \includegraphics{path}
    pattern = r'\\includegraphics(?:\[[^\]]*\])?\{([^}]+)\}'
    
    matches = re.findall(pattern, content)
    
    for match in matches:
        # Clean up the path - remove leading/trailing whitespace
        path = match.strip()
        
        # Skip if it's clearly a macro or variable (contains backslash or hash)
        if '\\' in path or '#' in path:
            logging.debug(f"Skipping macro/variable reference: {path}")
            continue
            
        # Convert path to use forward slashes consistently
        path = path.replace('\\', '/')
        
        references.add(path)
        logging.debug(f"Found reference: {path}")
    
    return references


def get_all_figure_files(figures_dir: Path) -> Set[Path]:
    """
    Recursively find all image files in the figures directory.
    
    Args:
        figures_dir: Path to the figures directory
        
    Returns:
        Set of Path objects for all image files found
        
    Raises:
        FileNotFoundError: If the figures directory doesn't exist
    """
    if not figures_dir.exists():
        raise FileNotFoundError(f"Figures directory not found: {figures_dir}")
    
    # Common image file extensions used in LaTeX
    image_extensions = {
        '.pdf', '.png', '.jpg', '.jpeg', '.eps', '.ps', 
        '.svg', '.tif', '.tiff', '.bmp', '.gif'
    }
    
    figure_files = set()
    
    for root, dirs, files in os.walk(figures_dir):
        for file in files:
            file_path = Path(root) / file
            if file_path.suffix.lower() in image_extensions:
                figure_files.add(file_path)
                logging.debug(f"Found figure file: {file_path}")
    
    return figure_files


def normalize_path(path: str, base_dir: Path) -> Path:
    """
    Normalize a path reference to match filesystem paths.
    
    Args:
        path: The path string from LaTeX
        base_dir: Base directory for relative paths
        
    Returns:
        Normalized Path object
    """
    # Remove 'figures/' prefix if present (LaTeX often includes it)
    if path.startswith('figures/'):
        path = path[8:]  # Remove 'figures/'
    
    # Create full path
    full_path = base_dir / path
    
    return full_path


def find_matching_files(reference: str, figure_files: Set[Path], figures_dir: Path) -> List[Path]:
    """
    Find figure files that match a LaTeX reference.
    
    This handles cases where:
    - The reference might not include file extension
    - The reference might use different path separators
    - The reference might be relative to different base directories
    - Case sensitivity differences in filenames
    
    Args:
        reference: The path reference from LaTeX
        figure_files: Set of all available figure files
        figures_dir: Base figures directory
        
    Returns:
        List of matching Path objects
    """
    matches = []
    
    # First, try exact match after normalization
    normalized_ref = normalize_path(reference, figures_dir)
    
    if normalized_ref in figure_files:
        matches.append(normalized_ref)
        return matches
    
    # Try case-insensitive exact match
    normalized_ref_lower = Path(str(normalized_ref).lower())
    for fig_file in figure_files:
        if Path(str(fig_file).lower()) == normalized_ref_lower:
            matches.append(fig_file)
    
    if matches:
        return matches
    
    # If no exact match, try without extension (LaTeX can omit extensions)
    ref_without_ext = normalized_ref.with_suffix('')
    ref_without_ext_lower = Path(str(ref_without_ext).lower())
    
    for fig_file in figure_files:
        # Check if this file matches the reference without extension (case-insensitive)
        fig_without_ext_lower = Path(str(fig_file.with_suffix('')).lower())
        if fig_without_ext_lower == ref_without_ext_lower:
            matches.append(fig_file)
    
    if matches:
        return matches
    
    # Last resort: check if any file path contains the reference path (case-insensitive)
    reference_parts = [part.lower() for part in Path(reference).parts]
    
    for fig_file in figure_files:
        # Get relative path from figures directory
        try:
            rel_path = fig_file.relative_to(figures_dir)
            rel_path_parts = [part.lower() for part in rel_path.parts]
            if all(ref_part in rel_path_parts for ref_part in reference_parts):
                matches.append(fig_file)
        except ValueError:
            # fig_file is not under figures_dir
            continue
    
    return matches


def analyze_figure_usage(
    tex_files: List[Path], 
    figures_dir: Path
) -> Tuple[Set[Path], Set[Path], Set[str]]:
    """
    Analyze figure usage across LaTeX files.
    
    Args:
        tex_files: List of LaTeX files to analyze
        figures_dir: Path to figures directory
        
    Returns:
        Tuple of (used_files, unused_files, unmatched_references)
    """
    all_references = set()
    
    # Extract references from all tex files
    for tex_file in tex_files:
        logging.info(f"Analyzing {tex_file}...")
        try:
            references = extract_figure_references(tex_file)
            all_references.update(references)
            logging.info(f"Found {len(references)} references in {tex_file}")
        except (FileNotFoundError, IOError) as e:
            logging.error(f"Error processing {tex_file}: {e}")
            sys.exit(1)
    
    logging.info(f"Total unique references found: {len(all_references)}")
    
    # Get all figure files
    try:
        all_figure_files = get_all_figure_files(figures_dir)
        logging.info(f"Total figure files found: {len(all_figure_files)}")
    except FileNotFoundError as e:
        logging.error(e)
        sys.exit(1)
    
    # Match references to actual files
    used_files = set()
    unmatched_references = set()
    
    for reference in all_references:
        matches = find_matching_files(reference, all_figure_files, figures_dir)
        
        if matches:
            used_files.update(matches)
            logging.debug(f"Reference '{reference}' matches {len(matches)} file(s)")
        else:
            unmatched_references.add(reference)
            logging.warning(f"No matching file found for reference: {reference}")
    
    # Determine unused files
    unused_files = all_figure_files - used_files
    
    return used_files, unused_files, unmatched_references


def calculate_size(files: Set[Path]) -> int:
    """Calculate total size of files in bytes."""
    total_size = 0
    for file_path in files:
        try:
            total_size += file_path.stat().st_size
        except OSError:
            logging.warning(f"Could not get size for {file_path}")
    return total_size


def format_size(size_bytes: int) -> str:
    """Format file size in human-readable format."""
    for unit in ['B', 'KB', 'MB', 'GB']:
        if size_bytes < 1024.0:
            return f"{size_bytes:.1f} {unit}"
        size_bytes /= 1024.0
    return f"{size_bytes:.1f} TB"


def delete_files(files: Set[Path], dry_run: bool = True) -> int:
    """
    Delete the specified files.
    
    Args:
        files: Set of file paths to delete
        dry_run: If True, only simulate deletion
        
    Returns:
        Number of files successfully deleted
    """
    deleted_count = 0
    
    for file_path in sorted(files):
        if dry_run:
            logging.info(f"[DRY RUN] Would delete: {file_path}")
        else:
            try:
                file_path.unlink()
                logging.info(f"Deleted: {file_path}")
                deleted_count += 1
            except OSError as e:
                logging.error(f"Failed to delete {file_path}: {e}")
    
    return deleted_count


def main() -> None:
    """Main entry point."""
    parser = argparse.ArgumentParser(
        description="Clean up unused figure files from LaTeX document directory",
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog="""
Examples:
  %(prog)s --dry-run                    # Preview what would be deleted
  %(prog)s --delete                     # Actually delete unused files
  %(prog)s --tex-files main.tex app.tex # Specify custom tex files
        """
    )
    
    parser.add_argument(
        '--tex-files',
        nargs='+',
        default=['main.tex', 'appendix.tex'],
        help='LaTeX files to analyze for figure references (default: main.tex appendix.tex)'
    )
    
    parser.add_argument(
        '--figures-dir',
        default='figures',
        help='Directory containing figure files (default: figures)'
    )
    
    parser.add_argument(
        '--dry-run',
        action='store_true',
        help='Show what would be deleted without actually deleting files'
    )
    
    parser.add_argument(
        '--delete',
        action='store_true',
        help='Actually delete unused files (use with caution!)'
    )
    
    parser.add_argument(
        '--verbose', '-v',
        action='store_true',
        help='Enable verbose logging'
    )
    
    args = parser.parse_args()
    
    setup_logging(args.verbose)
    
    # Validate arguments
    if not args.dry_run and not args.delete:
        logging.error("Must specify either --dry-run or --delete")
        sys.exit(1)
    
    if args.dry_run and args.delete:
        logging.error("Cannot specify both --dry-run and --delete")
        sys.exit(1)
    
    # Convert paths to Path objects
    tex_files = [Path(f) for f in args.tex_files]
    figures_dir = Path(args.figures_dir)
    
    # Verify tex files exist
    for tex_file in tex_files:
        if not tex_file.exists():
            logging.error(f"LaTeX file not found: {tex_file}")
            sys.exit(1)
    
    # Analyze figure usage
    logging.info("Starting figure usage analysis...")
    used_files, unused_files, unmatched_references = analyze_figure_usage(tex_files, figures_dir)
    
    # Report results
    logging.info(f"\n{'='*60}")
    logging.info("ANALYSIS RESULTS")
    logging.info(f"{'='*60}")
    logging.info(f"Files referenced and found: {len(used_files)}")
    logging.info(f"Files not referenced (unused): {len(unused_files)}")
    logging.info(f"References without matching files: {len(unmatched_references)}")
    
    if unmatched_references:
        logging.warning("\nUnmatched references (check these manually):")
        for ref in sorted(unmatched_references):
            logging.warning(f"  - {ref}")
    
    if unused_files:
        unused_size = calculate_size(unused_files)
        logging.info(f"\nUnused files (total size: {format_size(unused_size)}):")
        for file_path in sorted(unused_files):
            size = format_size(file_path.stat().st_size)
            logging.info(f"  - {file_path} ({size})")
        
        # Perform deletion or dry run
        if args.delete:
            logging.info(f"\n{'='*60}")
            logging.info("DELETING UNUSED FILES")
            logging.info(f"{'='*60}")
            
            response = input(f"\nAre you sure you want to delete {len(unused_files)} files "
                           f"({format_size(unused_size)})? [y/N]: ")
            
            if response.lower() in ['y', 'yes']:
                deleted_count = delete_files(unused_files, dry_run=False)
                logging.info(f"\nSuccessfully deleted {deleted_count} files.")
                if deleted_count < len(unused_files):
                    logging.warning(f"Failed to delete {len(unused_files) - deleted_count} files.")
            else:
                logging.info("Deletion cancelled by user.")
        else:
            logging.info(f"\n{'='*60}")
            logging.info("DRY RUN - NO FILES DELETED")
            logging.info(f"{'='*60}")
            delete_files(unused_files, dry_run=True)
            logging.info(f"\nUse --delete flag to actually remove these {len(unused_files)} files "
                        f"and save {format_size(unused_size)}.")
    else:
        logging.info("\nNo unused files found! All figure files are referenced.")
    
    logging.info("\nAnalysis complete.")


if __name__ == '__main__':
    main() 

==> rename_figure_spaces.py <==
#!/usr/bin/env python3
"""
Figure Filename Cleaner for LaTeX Projects

This script finds figure files with problematic characters/patterns in their names,
renames them to be LaTeX-friendly, and updates all references in LaTeX files accordingly.

Fixes:
- Spaces -> underscores
- Colons (:) -> underscores  
- "_number of objects" -> "_number_of_objects"

Author: Assistant
"""

import os
import re
import sys
import argparse
import shutil
from pathlib import Path
from typing import Dict, Set, List, Tuple
import logging


def setup_logging(verbose: bool = False) -> None:
    """Set up logging configuration."""
    level = logging.DEBUG if verbose else logging.INFO
    logging.basicConfig(
        level=level,
        format='%(levelname)s: %(message)s'
    )


def clean_filename(filename: str) -> str:
    """
    Clean a filename by applying all the cleaning rules.
    
    Args:
        filename: Original filename
        
    Returns:
        Cleaned filename
    """
    cleaned = filename
    
    # Replace spaces with underscores
    cleaned = cleaned.replace(' ', '_')
    
    # Replace colons with underscores
    cleaned = cleaned.replace(':', '_')
    
    # Fix "_number of objects" pattern
    cleaned = cleaned.replace('_number_of_objects', '_number_of_objects')  # Already correct
    cleaned = cleaned.replace('_number of objects', '_number_of_objects')
    
    return cleaned


def find_files_with_problematic_names(figures_dir: Path) -> Set[Path]:
    """
    Find all figure files that have problematic characters in their names.
    
    Args:
        figures_dir: Path to the figures directory
        
    Returns:
        Set of Path objects for files with problematic names
        
    Raises:
        FileNotFoundError: If the figures directory doesn't exist
    """
    if not figures_dir.exists():
        raise FileNotFoundError(f"Figures directory not found: {figures_dir}")
    
    # Common image file extensions used in LaTeX
    image_extensions = {
        '.pdf', '.png', '.jpg', '.jpeg', '.eps', '.ps', 
        '.svg', '.tif', '.tiff', '.bmp', '.gif'
    }
    
    problematic_files = set()
    
    for root, dirs, files in os.walk(figures_dir):
        for file in files:
            file_path = Path(root) / file
            # Check if it's an image file and has problematic characters
            if file_path.suffix.lower() in image_extensions:
                cleaned_name = clean_filename(file_path.name)
                if cleaned_name != file_path.name:
                    problematic_files.add(file_path)
                    logging.debug(f"Found problematic file: {file_path}")
    
    return problematic_files


def create_rename_mapping(problematic_files: Set[Path]) -> Dict[Path, Path]:
    """
    Create a mapping from old filenames to new cleaned filenames.
    
    Args:
        problematic_files: Set of file paths with problematic names
        
    Returns:
        Dictionary mapping old paths to new paths
        
    Raises:
        ValueError: If renaming would create conflicts
    """
    rename_mapping = {}
    new_names_used = set()
    
    for old_path in problematic_files:
        # Create new name by cleaning it
        new_name = clean_filename(old_path.name)
        new_path = old_path.parent / new_name
        
        # Check for conflicts
        if new_path.exists() and new_path not in problematic_files:
            raise ValueError(
                f"Cannot rename {old_path} to {new_path}: "
                f"target already exists and is not being renamed"
            )
        
        # Check for conflicts within the rename set
        if new_name in new_names_used:
            # Find which file would have the same name
            conflicting_file = None
            for other_old, other_new in rename_mapping.items():
                if other_new.name == new_name:
                    conflicting_file = other_old
                    break
            
            raise ValueError(
                f"Naming conflict: both {old_path} and {conflicting_file} "
                f"would be renamed to {new_name}"
            )
        
        rename_mapping[old_path] = new_path
        new_names_used.add(new_name)
        logging.debug(f"Will rename: {old_path.name} -> {new_name}")
    
    return rename_mapping


def extract_all_includegraphics_references(tex_file: Path) -> List[Tuple[str, int, str]]:
    """
    Extract all includegraphics references with their line numbers and full context.
    
    Args:
        tex_file: Path to the LaTeX file to analyze
        
    Returns:
        List of tuples (reference_path, line_number, full_line_content)
        
    Raises:
        FileNotFoundError: If the tex file doesn't exist
        IOError: If the file can't be read
    """
    if not tex_file.exists():
        raise FileNotFoundError(f"LaTeX file not found: {tex_file}")
    
    references = []
    
    try:
        with open(tex_file, 'r', encoding='utf-8') as f:
            lines = f.readlines()
    except IOError as e:
        raise IOError(f"Failed to read {tex_file}: {e}")
    
    # Pattern to match \includegraphics commands
    pattern = r'\\includegraphics(?:\[[^\]]*\])?\{([^}]+)\}'
    
    for line_num, line in enumerate(lines, 1):
        matches = re.finditer(pattern, line)
        for match in matches:
            path = match.group(1).strip()
            
            # Skip if it's clearly a macro or variable
            if '\\' in path or '#' in path:
                logging.debug(f"Skipping macro/variable reference: {path}")
                continue
            
            # Convert path to use forward slashes consistently
            path = path.replace('\\', '/')
            
            references.append((path, line_num, line.rstrip()))
            logging.debug(f"Found reference: {path} at line {line_num}")
    
    return references


def update_latex_references(
    tex_file: Path, 
    rename_mapping: Dict[Path, Path],
    figures_dir: Path,
    dry_run: bool = True
) -> int:
    """
    Update LaTeX file references to match renamed files.
    
    Args:
        tex_file: Path to the LaTeX file to update
        rename_mapping: Dictionary mapping old paths to new paths
        figures_dir: Base figures directory
        dry_run: If True, only simulate the changes
        
    Returns:
        Number of references updated
    """
    if not tex_file.exists():
        logging.warning(f"LaTeX file not found: {tex_file}")
        return 0
    
    try:
        with open(tex_file, 'r', encoding='utf-8') as f:
            content = f.read()
    except IOError as e:
        logging.error(f"Failed to read {tex_file}: {e}")
        return 0
    
    original_content = content
    updates_made = 0
    
    # Create a mapping from old relative paths to new relative paths
    path_mapping = {}
    for old_path, new_path in rename_mapping.items():
        try:
            old_rel = old_path.relative_to(figures_dir)
            new_rel = new_path.relative_to(figures_dir)
            
            # Handle both with and without 'figures/' prefix
            path_mapping[str(old_rel)] = str(new_rel)
            path_mapping[f"figures/{old_rel}"] = f"figures/{new_rel}"
            
        except ValueError:
            # Path is not relative to figures_dir, skip
            continue
    
    # Update all references
    for old_ref, new_ref in path_mapping.items():
        # Create pattern to match the exact reference in includegraphics
        old_ref_escaped = re.escape(old_ref)
        pattern = f'(\\\\includegraphics(?:\\[[^\\]]*\\])?\\{{){old_ref_escaped}(\\}})'
        
        def replacement(match):
            return f"{match.group(1)}{new_ref}{match.group(2)}"
        
        new_content, count = re.subn(pattern, replacement, content)
        if count > 0:
            content = new_content
            updates_made += count
            logging.info(f"Updated {count} reference(s): {old_ref} -> {new_ref}")
    
    # Write back the updated content
    if updates_made > 0 and not dry_run:
        try:
            # Create backup
            backup_path = tex_file.with_suffix(tex_file.suffix + '.backup')
            shutil.copy2(tex_file, backup_path)
            logging.info(f"Created backup: {backup_path}")
            
            with open(tex_file, 'w', encoding='utf-8') as f:
                f.write(content)
            logging.info(f"Updated {tex_file} with {updates_made} changes")
            
        except IOError as e:
            logging.error(f"Failed to write updated content to {tex_file}: {e}")
            return 0
    elif updates_made > 0 and dry_run:
        logging.info(f"[DRY RUN] Would update {tex_file} with {updates_made} changes")
    
    return updates_made


def rename_files(rename_mapping: Dict[Path, Path], dry_run: bool = True) -> int:
    """
    Rename files according to the mapping.
    
    Args:
        rename_mapping: Dictionary mapping old paths to new paths
        dry_run: If True, only simulate the renaming
        
    Returns:
        Number of files successfully renamed
    """
    renamed_count = 0
    
    for old_path, new_path in rename_mapping.items():
        if dry_run:
            logging.info(f"[DRY RUN] Would rename: {old_path} -> {new_path.name}")
        else:
            try:
                old_path.rename(new_path)
                logging.info(f"Renamed: {old_path} -> {new_path.name}")
                renamed_count += 1
            except OSError as e:
                logging.error(f"Failed to rename {old_path}: {e}")
    
    return renamed_count


def main() -> None:
    """Main entry point."""
    parser = argparse.ArgumentParser(
        description="Clean figure filenames for LaTeX compatibility and update references",
        formatter_class=argparse.RawDescriptionHelpFormatter,
        epilog="""
Cleaning Rules:
  - Spaces -> underscores
  - Colons (:) -> underscores
  - "_number of objects" -> "_number_of_objects"

Examples:
  %(prog)s --dry-run                    # Preview what would be renamed
  %(prog)s --rename                     # Actually rename files and update references
  %(prog)s --tex-files main.tex app.tex # Specify custom tex files
        """
    )
    
    parser.add_argument(
        '--tex-files',
        nargs='+',
        default=['main.tex', 'appendix.tex'],
        help='LaTeX files to update references in (default: main.tex appendix.tex)'
    )
    
    parser.add_argument(
        '--figures-dir',
        default='figures',
        help='Directory containing figure files (default: figures)'
    )
    
    parser.add_argument(
        '--dry-run',
        action='store_true',
        help='Show what would be renamed without actually making changes'
    )
    
    parser.add_argument(
        '--rename',
        action='store_true',
        help='Actually rename files and update references (use with caution!)'
    )
    
    parser.add_argument(
        '--verbose', '-v',
        action='store_true',
        help='Enable verbose logging'
    )
    
    args = parser.parse_args()
    
    setup_logging(args.verbose)
    
    # Validate arguments
    if not args.dry_run and not args.rename:
        logging.error("Must specify either --dry-run or --rename")
        sys.exit(1)
    
    if args.dry_run and args.rename:
        logging.error("Cannot specify both --dry-run and --rename")
        sys.exit(1)
    
    # Convert paths to Path objects
    tex_files = [Path(f) for f in args.tex_files]
    figures_dir = Path(args.figures_dir)
    
    # Verify tex files exist
    for tex_file in tex_files:
        if not tex_file.exists():
            logging.error(f"LaTeX file not found: {tex_file}")
            sys.exit(1)
    
    # Find files with problematic names
    logging.info("Scanning for figure files with problematic names...")
    try:
        problematic_files = find_files_with_problematic_names(figures_dir)
    except FileNotFoundError as e:
        logging.error(e)
        sys.exit(1)
    
    if not problematic_files:
        logging.info("No figure files with problematic names found. Nothing to rename!")
        return
    
    logging.info(f"Found {len(problematic_files)} files with problematic names")
    
    # Create rename mapping
    try:
        rename_mapping = create_rename_mapping(problematic_files)
    except ValueError as e:
        logging.error(f"Renaming conflict: {e}")
        sys.exit(1)
    
    # Report what will be renamed
    logging.info(f"\n{'='*60}")
    logging.info("FILENAME CLEANING PLAN")
    logging.info(f"{'='*60}")
    
    for old_path, new_path in sorted(rename_mapping.items()):
        logging.info(f"  {old_path.name}")
        logging.info(f"  -> {new_path.name}")
        logging.info("")
    
    # Perform renaming and updates
    if args.rename:
        logging.info(f"\n{'='*60}")
        logging.info("RENAMING FILES AND UPDATING REFERENCES")
        logging.info(f"{'='*60}")
        
        response = input(f"\nAre you sure you want to rename {len(rename_mapping)} files "
                        f"and update LaTeX references? [y/N]: ")
        
        if response.lower() in ['y', 'yes']:
            # First rename the files
            renamed_count = rename_files(rename_mapping, dry_run=False)
            logging.info(f"\nSuccessfully renamed {renamed_count} files.")
            
            # Then update LaTeX references
            total_updates = 0
            for tex_file in tex_files:
                updates = update_latex_references(tex_file, rename_mapping, figures_dir, dry_run=False)
                total_updates += updates
            
            logging.info(f"Updated {total_updates} references across {len(tex_files)} LaTeX files.")
            
            if renamed_count < len(rename_mapping):
                logging.warning(f"Failed to rename {len(rename_mapping) - renamed_count} files.")
        else:
            logging.info("Renaming cancelled by user.")
    else:
        logging.info(f"\n{'='*60}")
        logging.info("DRY RUN - NO CHANGES MADE")
        logging.info(f"{'='*60}")
        
        # Show what files would be renamed
        rename_files(rename_mapping, dry_run=True)
        
        # Show what references would be updated
        total_updates = 0
        for tex_file in tex_files:
            updates = update_latex_references(tex_file, rename_mapping, figures_dir, dry_run=True)
            total_updates += updates
        
        logging.info(f"\nUse --rename flag to actually rename {len(rename_mapping)} files "
                    f"and update {total_updates} references.")
    
    logging.info("\nFilename cleaning analysis complete.")


if __name__ == '__main__':
    main() 
